Notes on stochastic integration theory with respect to c\`adl\`ag semimartingales and a brief introduction to L\'evy processes

The purpose of these notes is to distribute, mostly without proofs, fundamental definitions and results concerning the theory of semimartingales and stochastic integration. The material serves as a foundational guide for those interested in applying these concepts, particularly in the study of stochastic (functional) differential equations driven by L\'evy processes. These notes are adapted from the preliminary chapter of the author's master's thesis (with only minor changes) and are intended to introduce newcomers to the essentials of c\`adl\`ag semimartingale theory while also discussing the advantages, limitations, and subtleties as compared to stochastic integration in the continuous setting.

==> 3_MATLAB/Stochastic_Integral_Supremum_Difference.m <==
%This code can be used to simulate the reverse time supremum, similar to 
%Figure 4.8. A little warning, do not take size_h too small, as the time
%complexity of this code is large. In Figure 4.8, we used size_h = 0.5.

driver %Retrieving the input of driver.m
alpha=0.1; %We take the negative drift term a constant
   
f_ito_integral=zeros(amount_n,steps_T); %As in Appendix B.1
for i = 1:steps_T
    f_ito_integral(:,i)=func(i*size_h).*ones(amount_n,1);
end
SumfdL=cumsum(f_ito_integral.*dL,2); intfdL_approx=[SumfdL SumfdL(:,end)]; 

Y_approx=-alpha*t+intfdL_approx;     %Approximation of a Levy-driven 
                                     %process with negative drift
sup_diffY=zeros(amount_n,steps_T+1); %Calculating the reverse time supremum
for k=1:amount_n
    for l=1:steps_T+1
        sup_diffY(k,l) = max(Y_approx(k,l)-Y_approx(k,1:l));
    end
end

figure(2) %An approximation of the averaged reverse time supremum
meansup = zeros(1,steps_T+1);
for j=1:steps_T+1
    meansup(j)= mean(sup_diffY(1:amount_n,j));
end 
plot(t,meansup)   
xlabel('Time'); ylabel('Reverse time supremum')
title('Levy-driven process with negative drift')

function [f] = func(t)
    f=sin(t); %Specific example, as in Figure 4.8
end




==> 3_MATLAB/histfitnew.m <==
function h = histfitnew(data,nbins,dist,w)
%HISTFIT Histogram with superimposed fitted normal density.
%   HISTFIT(DATA,NBINS) plots a histogram of the values in the vector DATA,
%   along with a normal density function with parameters estimated from the
%   data.  NBINS is the number of bars in the histogram. With one input
%   argument, NBINS is set to the square root of the number of elements in
%   DATA. 
%
%   HISTFIT(DATA,NBINS,DIST) plots a histogram with a density from the DIST
%   distribution.  DIST can take the following values:
%
%         'beta'                             Beta
%         'birnbaumsaunders'                 Birnbaum-Saunders
%         'exponential'                      Exponential
%         'extreme value' or 'ev'            Extreme value
%         'gamma'                            Gamma
%         'generalized extreme value' 'gev'  Generalized extreme value
%         'generalized pareto' or 'gp'       Generalized Pareto (threshold 0)
%         'inverse gaussian'                 Inverse Gaussian
%         'logistic'                         Logistic
%         'loglogistic'                      Log logistic
%         'lognormal'                        Lognormal
%         'negative binomial' or 'nbin'      Negative binomial
%         'nakagami'                         Nakagami
%         'normal'                           Normal
%         'poisson'                          Poisson
%         'rayleigh'                         Rayleigh
%         'rician'                           Rician
%         'tlocationscale'                   t location-scale
%         'weibull' or 'wbl'                 Weibull
%
%   H = HISTFIT(...) returns a vector of handles to the plotted lines.
%   H(1) is a handle to the histogram, H(2) is a handle to the density curve.

%   Copyright 1993-2008 The MathWorks, Inc. 


if nargin > 2
    dist = convertStringsToChars(dist);
end

if ~isvector(data)
   error(message('stats:histfit:VectorRequired'));
end

data = data(:);
data(isnan(data)) = [];
n = numel(data);

if nargin<2 || isempty(nbins)
    nbins = ceil(sqrt(n));
elseif ~isscalar(nbins) || ~isnumeric(nbins) || ~isfinite(nbins) ...
                        || nbins~=round(nbins) || nbins<=0
    error(message('stats:histfit:BadNumBins'))
end

% Fit distribution to data
if nargin<3 || isempty(dist)
    dist = 'normal';
end
try
    pd = fitdist(data,dist,'width',w);
catch myException
    if isequal(myException.identifier,'stats:ProbDistUnivParam:fit:NRequired') || ...
       isequal(myException.identifier,'stats:binofit:InvalidN')
        % Binomial is not allowed because we have no N parameter
        error(message('stats:histfit:BadDistribution'))
    else
        % Pass along another other errors
        throw(myException)
    end
end

% Find range for plotting
q = icdf(pd,[0.0013499 0.99865]); % three-sigma range for normal distribution
x = linspace(q(1),q(2));
if ~pd.Support.iscontinuous
    % For discrete distribution use only integers
    x = round(x);
    x(diff(x)==0) = [];
end

% Do histogram calculations
[bincounts,binedges] = histcounts(data,nbins);
bincenters = binedges(1:end-1)+diff(binedges)/2;

% Plot the histogram with no gap between bars.
hh = bar(bincenters,bincounts,1);

% Normalize the density to match the total area of the histogram
binwidth = binedges(2)-binedges(1); % Finds the width of each bin
area = n * binwidth;
y = area * pdf(pd,x);

% Overlay the density
np = get(gca,'NextPlot');    
set(gca,'NextPlot','add')    
hh1 = plot(x,y,'r-','LineWidth',2);

if nargout == 1
  h = [hh; hh1];
end

set(gca,'NextPlot',np) 

